ExteriorExtensions: A package for Macaulay2

We explain a Macaulay2 implementation of a construction, which appeared in [Holweck-Oeding arXiv:2206.13662], of a graded algebra structure on the direct sum of a Lie algebra $\mathfrak{g}$ (typically $\mathfrak{sl}_n$) and a $\mathfrak{g}$-module (typically a subspace of an exterior algebra $\bigwedge^{\bullet}\mathbb{C}^n$). We implement brackets, a Killing form, matrix representations of adjoint operators and ranks of blocks of their powers.

==> anc/ExteriorExtensions.m2 <==
s-- -*- coding: utf-8 -*-
newPackage(
    "ExteriorExtensions",
    Version => "0.4",
    Date => "June 10, 2024",
    Authors => {
	{Name => "Luke Oeding", Email => "oeding@auburn.edu", HomePage => "http://webhome.auburn.edu/~lao0004/"}},
    Headline => "Builds a graded algebra that equivariantly extends the Lie
    algebra sl_n via the non-zero graded piece of the exterior algebra by
    defining the bracket products. Constructs matrix representations of
    adjoint operators. Computes ranks of blocks coming from the grading.",
    Keywords => {"Lie Algebras, Jordan Decomposition, Tensor invariants"},
    DebuggingMode => true
    )
export {
"ExteriorExtension",
"buildAlgebra",
"getDiagonal",
"makeTraceless",
"LieAlgebra",
"appendage",
"LieAlg2Matrix",
"matrix2LieAlg",
"findGrade",
"star",
"bases",
"bracket",
"ad",
"ranks",
"traces",
"getBlock",
"blockRanks",
"prettyBlockRanks",
"KillingMatrix"}
--------------------------------------------------------------------------------
-- CODE
--------------------------------------------------------------------------------

--------------------------------
-- subroutines (not exported) --
--------------------------------

-- Input:
-- matrix M
-- Output:
-- matrix (the diagonal of M)
getDiagonal = M -> apply(rank source M, i-> M_(i,i));

-- Input:
-- matrix M (n x n)
-- Output:
-- matrix (M - (1/n)trace(M)*Id)
makeTraceless = M -> (matrix M -(1/(rank source M))*(trace matrix M)* id_((source M)));

ExteriorExtension = new Type of Ring;
ExteriorExtensionElement = new Type of RingElement;
-- Input:
-- integers pow, nvars
-- Output:
-- no output - defines global variables and functions for the relevant rings, and the bracket operations
-- global mutableExports defined: exteriorAlgebra, star, grade, basisG, bracket, Ad, ranks, traces, getBlock, blockRanks, prettyBlockRanks, structureTensor, structureTensorMatrices, KillingMatrix
buildAlgebra = method()
--- The user just picks the first exterior module to add - the exterior power pow, and the number of variables nvars, the symbol e and the field QQ are chosen by default.
buildAlgebra(ZZ,ZZ) := (pow, nvars) -> (e:=local e; buildAlgebra(pow, nvars, e, QQ))
-- here the user picks their own ring KK, and we've tested  fraction fields, finite field extensions, rational numbers and finite fields, but do not currently expect this to function properly over RR or CC.
buildAlgebra(ZZ,ZZ,Ring) := (pow, nvars, KK) -> (e:=local e;  buildAlgebra(pow, nvars, e, KK)) 
-- the user may provide their own symbol
buildAlgebra(ZZ,ZZ,Symbol) := (pow, nvars, e) -> buildAlgebra(pow, nvars, e, QQ)
--- the user may provide their own symbol and ground ring.
buildAlgebra(ZZ,ZZ,Symbol,Ring) := (pow, nvars,e, KK) ->(
  extensionAlg := new ExteriorExtension of ExteriorExtensionElement;
  ----------------------------------------------------------------------------------------------------------------
  --- setting up the exterior algebra and some of its properties
  ----------------------------------------------------------------------------------------------------------------
  exteriorAlg := KK[e_0..e_(nvars-1), SkewCommutative => true];
  h := local h;
  E := local E;
  LieAlg := KK[h_1..h_(nvars -1),
      (flatten for i to nvars -1 list for j from i+1 to nvars -1 list E_{i,j}),
      (flatten for i to nvars -1 list for j from i+1 to nvars -1 list E_{j,i})]; -- a copy of sl_n = a_0
  extensionAlg.LieAlgebra = LieAlg;
  edim := binomial(nvars,pow); -- the dimension of a_1
  delta := (basis(nvars, exteriorAlg))_(0,0); -- the volume form
  basis1E := gens exteriorAlg;
  ---star2 := u ->(-1)^((degree u)#0)* diff(u, delta); -- this is not the Hodge star - sign was wrong.
  setComplement:= (I,n) ->  toList(set(0..(n-1)) - set I);
  indexStar := I-> det id_(ZZ^nvars)_(flatten {I,setComplement(I,nvars)});
  star2function:= (IN)-> sum(subsets(nvars,first degree IN), aa -> contract(product(aa, i-> exteriorAlg_i),IN) * (indexStar aa)*product(setComplement(aa,nvars), i-> exteriorAlg_i));
  extensionAlg.star = star2function;
  lDim := nvars^2-1; -- the dimension of sl_n
  basisCartanSln := apply(nvars-1, i-> diagonalMatrix ( apply(i,k-> 0_KK)|{1_KK,-1}|apply(nvars-i-2, k-> 0_KK))); -- there is an extra (-1)^i
  basisN1 := flatten for i to nvars -1 list for j from i+1 to nvars -1 list (
    zm := mutableMatrix apply(nvars,j-> apply(nvars,i-> 0));
    tmp := zm;
    tmp_(i,j)=1;
    matrix tmp
    );
  basisN2 := transpose\ basisN1;
  basisG0 := basisCartanSln|basisN1|basisN2;
  grade  := sub(nvars/gcd(nvars,pow), ZZ); -- the algebra is Z_m graded, this finds m
  basisG := new HashTable from {0=> basisG0}|apply(grade-1, i->
     (i+1)=> flatten entries basis(((i+1)*pow)%nvars,exteriorAlg)); -- makes a list of all the bases of the grade pieces
  extensionAlg.bases = basisG;
  -- function to convert from the degree of the input to the grading on the algebra.
  findGrade2 := elt ->(if class elt === Matrix then (return 0) else for i from 1 to grade-1 do if degree elt === degree (first basisG#i) then return i);
  extensionAlg.findGrade = findGrade2;
  Qmat := transpose ( ( matrix apply(nvars-1, i-> getDiagonal( basisCartanSln_i)) )_(toList(0..nvars-2)));
  -- inverting this submatrix works because we only need to make the change of basis on traceless matrices
  genMatSln := sum(lDim, i -> sub(basisG0#i,LieAlg)*LieAlg_i); -- a generic matrix in sln
  matrix2LieAlg2 := mat -> (Mat:=sub(mat,LieAlg);
    use LieAlg;
      sum( flatten for i to nvars -1 list for j to nvars -1 list (if i!=j then Mat_(i,j)*E_{i,j} else continue))+
     (transpose( Qmat^(-1)*transpose matrix{(getDiagonal Mat)_(toList(0..nvars-2))})*transpose((basis(1,LieAlg))_{0..nvars-2}))_(0,0)
  );
  extensionAlg.matrix2LieAlg = matrix2LieAlg2;
  LieAlg2Matrix2 := lform -> sum(flatten entries basis(1, LieAlg), xx -> contract(xx, lform)*contract(xx,genMatSln));
  extensionAlg.LieAlg2Matrix = LieAlg2Matrix2;
  ------------------------------------------------------------
  --------------------define the brackets helper functions
  ------------------------------------------------------------
  bracket0Ext := (mat, T) -> (
    s := flatten entries (matrix({basis1E})*mat);
    sum(nvars,i-> sub(T,basis1E_i=>s_i)) +(-nvars+(degree T)_0)*T );
  bracketExtExt := (t1, t2) -> (t1*t2);
  bracketExtExtDual := (u, us) ->  makeTraceless(
    -diff(transpose diff(matrix{ basis1E}, u),diff(matrix{ basis1E}, star2function us)) ); -- put an extra scalar here for the 2,4 case ... see if it works for the others
-- took out transpose?
  bracketExtDualExt := (us, u) -> (-1)*transpose makeTraceless(
    -diff(transpose diff(matrix{ basis1E}, star2function us),diff(matrix{ basis1E}, u))); -- put an extra scalar here for the 2,4 case ... see if it works for the others
  bracketExtDualExtDual := (t1, t2) ->  star2function( (star2function t1)*(star2function t2)); -- do we need a (-1)^degree sign?
 -- took out (-1)... (-1)*
  -- check if these are symmetric or skew-symmetric? Notice that u*v is skew-symmetric for odd forms, and symmetric for even forms.
  -- CHECK if this agrees with the 2- graded case: bracket11 = (t1,t2) -> (-2/pow)*( matrix apply(nvars, j-> apply(nvars, i-> diff(diff(e_i,delta) , t2* diff(e_j, t1) + (-1)^(pow-1)* t1* diff(e_j, t2))))
  ------------------------------------------------------------
  ----- put all brackets in one method
  ------------------------------------------------------------
  bracket2 := method();
  bracket2(Matrix,Matrix) := (A,B) -> A*B-B*A;
  bracket2(Matrix,exteriorAlg) := (A,T) -> bracket0Ext(A,T);
  bracket2(exteriorAlg,Matrix) := (T,A) -> -bracket0Ext(A,T); -- make it skew-commuting -- we could change this later.
  bracket2(exteriorAlg,exteriorAlg) := (S,T) ->(
    if  S == 0 or  T  == 0  then return 0;  -- zero
    if (degree S)#0 + (degree T)#0 <nvars then return bracketExtExt(S,T);
    if (degree S)#0 + (degree T)#0 ==nvars and (degree S)#0 <= (degree T)#0 then return bracketExtExtDual(S,T);
    if (degree S)#0 + (degree T)#0 ==nvars and (degree S)#0 > (degree T)#0 then return bracketExtDualExt(S,T);
    if (degree S)#0 >nvars/2 or (degree T)#0 >nvars/2 then return bracketExtDualExtDual(S,T);
  );
  extensionAlg.bracket = bracket2;
  --- make the adjoint operator Ad_T(x) = [T,x] for elements in the exterior Algebra
  -- Input:
  -- an element T of the exteriorAlgebra (or a matrix mat)
  -- Output:
  -- matrix (the standard matrix rep of the adjoint operator)
  Ad := method();
  Ad(exteriorAlg) := T->(
      tGrade := findGrade2 T; -- changed order of the double loop and put in some transposes...
     matrix for i from 0 to grade-1 list( for j to grade-1 list(
  	    if (tGrade + j)%grade == i then(
  	        if i==0 then sub( transpose matrix apply(basisG#j,
                 myForm -> flatten entries contract(matrix2LieAlg2(bracket2(T,myForm)), basis(1,LieAlg)) ) , KK)
  	        else  ( sub( transpose matrix apply(basisG#j,
                 myForm -> flatten entries contract(matrix {basisG#i}, bracket2(T,myForm))),KK) )
     )
  	    else ( transpose matrix map (KK^(#basisG#j), KK^(#basisG#i), 0) )
  ))
  );
  Ad(Matrix) := mat->(
     matrix for i from 0 to grade-1 list( for j to grade-1 list(
  	    if i==j then
  	        if i==0 then transpose sub(matrix(apply(basisG#0, xx -> flatten entries( contract(matrix2LieAlg2(bracket2(mat,xx)), basis(1,LieAlg))) )), KK)
  	        else sub(transpose matrix apply(basisG#i, ww-> flatten entries contract(matrix{basisG#i}, bracket2( mat,ww))), KK)
  	    else ( transpose matrix map (KK^(#basisG#j), KK^(#basisG#i), 0) )
  ))
  );
  extensionAlg.ad = Ad;
  -- Input:
  -- integers i,j, and matrix GT
  -- Output:
  -- matrix (the i,j block of GT (indices refer to the graded pieces)
  getBlock2 := (i,j, GT) ->( bs:= apply(grade+1,i->  sum(i, j->#basisG#j));
       GT^{bs#i..bs#(i+1)-1}_{bs#j..bs#(j+1)-1}
      );
  extensionAlg.getBlock = getBlock2;
  -- Input:
  -- matrix mat
  -- Output:
  -- list of ranks of mat until they stabilize
  ranks2 := mat ->(
    rtmp := 0;  tt := mat;
    {rank tt}|for i from 2 to nvars^2 + edim-1 list( tt = tt*mat;
      tmp:=rank(tt); if rtmp !=tmp then (rtmp=tmp; tmp) else break)
  );
  extensionAlg.ranks = ranks2;
  blockNames :=  flatten(apply(grade,j->  apply(grade,i-> {i,j})));
  blockRank := tt -> apply(blockNames, xx -> rank getBlock2(xx#0,xx#1,tt));
  -- Input:
  -- matrix mat
  -- Output:
  -- table of ranks of blocks of powers of mat
  blockRanks2 := mat ->(flag:=0; rtmp := 0; tt := mat; tmp := rank tt;
   {blockRank(tt)| {tmp}}|
   for i from 2 to nvars^2 + edim-1 list( tt = tt*mat; tmp:=rank(tt);
  	if rtmp ==tmp then flag=1+flag;
  	if flag <3 then (rtmp=tmp; blockRank(tt)| {tmp}) else break )
      );
  extensionAlg.blockRanks = blockRanks2;
  -- Input:
  -- matrix mat
  -- Output:
  -- netlist labled table of ranks of blocks of powers of mat
  prettyBlockRanks2 := mat -> netList ({apply(blockNames, xx ->
  	    concatenate(concatenate("g",toString (xx#0)), toString (xx#1)))|{toString("total")}} | blockRanks2 mat);
  extensionAlg.prettyBlockRanks =prettyBlockRanks2;
  -- Input:
  -- matrix mat
  -- Output:
  -- table of values of traces of powers of mat until it stabilizes
  traces2 := mat ->( rtmp := 0; tt := mat; tmp := rank tt;
    print(netList ({{toString("power"), toString("trace"), toString("rank")}}));
    print(netList( {{1}|{trace(tt)}| {tmp}}));
    for i from 2 to nvars^2 + 2*edim-1 do( tt = tt*mat; tmp:=rank(tt);
  	 if tmp!=0 then print(netList ({{i}|{trace(tt)}|{tmp}})) else break);
     );
  extensionAlg.traces = traces2;
   -- Input:
   -- null
   -- Output:
   -- the structureTensor of the algebra -- may take a long time.
 structureTensor := () -> apply(flatten apply(grade, i-> basisG#i), xx-> entries Ad(xx));
 -- Input:
 -- null
 -- Output:
 -- the slices of the structureTensor of the algebra -- may take a long time.
 structureTensorMatrices := () -> for xx in flatten apply(grade, i-> basisG#i) list Ad(xx);
 -- Input:
 -- null
 -- Output:
 -- the Killing matrix of the algebra (traces of brackets of all basis elements)
 kmat := ()-> (stm := structureTensorMatrices(); matrix(apply(stm, xx -> apply(stm, yy -> trace(xx*yy)))) );
 extensionAlg.KillingMatrix = kmat;
 extensionAlg.appendage = exteriorAlg;
 extensionAlg
 -- output everything:
 --(exteriorAlgebra, basisG, grade, findGrade, star, bracket, Ad, ranks, traces, getBlock,
--  blockRanks, prettyBlockRanks, structureTensor, structureTensorMatrices,
--   KillingMatrix)
);


-- these might take a long time to compute, so we allow the user to call them.

beginDocumentation()

doc ///
Key
  ExteriorExtensions
Headline
  Builds a \(\mathbb{Z}_m\)-graded algebra that equivariantly extends a Lie algebra
Description
  Text
    {\em ExteriorExtensions} Builds a \(\mathbb{Z}_m\)-graded algebra that equivariantly extends a Lie algebra \( \mathfrak{sl}_n\) via the non-zero graded piece of the exterior algebra by defining the bracket products. Constructs matrix representations of adjoint operators. Computes ranks of blocks coming from the grading.
    Computing matrix representations of adjoint operators and computing ranks of their blocks. The user can also call for the Killing matrix of the algebra.

Subnodes
  buildAlgebra
  makeTraceless
  getDiagonal
  ExteriorExtension
///

doc ///
Key
  ExteriorExtension

Headline
  A new ring constructed from the direct sum of a Lie algebra and a module

Description
  Text
    A ring of type ExteriorExtension is built by the command {\tt buildAlgebra}. The menu lists the ways to interact with an ExteriorExtension.
    The operation takes the Lie alggebra \(\mathfrak{sl}_n(\mathbb{F}\) of traceless \(n \times n\) matrices over a field \(\mathbb{F}\) and appends the non-zero graded piece of an exterior algebra \(\bigoplus_{i=1}^{n-1}\bigwedge^i \mathbb{F}^n \).
  Example
    ea = buildAlgebra(4,8);

Subnodes
  LieAlgebra
  appendage
  findGrade
  star
  bases
  bracket
  ad
  ranks
  traces
  getBlock
  blockRanks
  prettyBlockRanks
  KillingMatrix
  LieAlg2Matrix
  matrix2LieAlg
///

doc ///
Key
  buildAlgebra
  (buildAlgebra, ZZ, ZZ)
  (buildAlgebra, ZZ, ZZ, Symbol)
  (buildAlgebra, ZZ, ZZ, Ring)
  (buildAlgebra, ZZ, ZZ, Symbol, Ring)

Headline
  Make an extension of an exterior algebra

Usage
  extensionAlgebra = buildAlgebra(pow, nvars, e, KK)

Inputs
  pow:ZZ
  nvars:ZZ
  e:Symbol
  KK:Ring
Outputs
  extensionAlgebra:ExteriorExtension
Consequences
  Item
    Sets the value for several symbols and functions attached to the ExteriorExtension:
    "appendage", "findGrade", "star", "bases", "bracket", "Ad", "ranks", "traces",
    "getBlock", "blockRanks", "prettyBlockRanks", "structureTensor", "structureTensorMatrices",
      "KillingMatrix", "makeTraceless"

Description
  Text
    This module sets the functions and parameters that make the required algebra.
    It constructs a natural graded algebra \(\mathfrak{a}\), with \(\mathfrak{a}_0 =  \mathfrak{sl}_n\), and  \(\mathfrak{a}_1= \bigwedge^k \mathbb{C}^n\), and \(\mathfrak{a}_i\) for \(i>1\) defined as needed to make the algebra closed.
    Provides some functionalitity for comptuations with the algebra.
    Sometimes we build a known Algebra. Let's see how this might work.
    Call this function via any of the following:

    {\tt buildAlgebra(pow,nvars,myVar,KK)}

    {\tt buildAlgebra(pow,nvars,KK)}

    {\tt buildAlgebra(pow,nvars,myVar)}

    {\tt buildAlgebra(pow,nvars)}

    each depending on whether or not one wants to define the sybmol or base ring.

  Example
    ea24 = buildAlgebra(2,4,QQ)
  Text
    We have set the algebra \(\mathfrak{sl}_2(\mathbb C) \oplus \bigwedge^{2}\mathbb{C}\). The functions associated to this algebra are stored by the symbol we assign the output. 
    Let's see if the bilinear bracket satisfies the Lie algebra axioms at least at random points in each graded piece of the algebra:
    i.e. we check skew-commutativity and the Jacobi identity.
  Example
    A = makeTraceless random(QQ^4,QQ^4)
    B = makeTraceless random(QQ^4,QQ^4)
    ea24.bracket(A,B) + ea24.bracket(B,A)
    ea24.ad(ea24.bracket(A,B)) - ea24.bracket(ea24.ad(A),ea24.ad(B))
  Text
    We shouldn't be surprised that we get 0 for both since the grade 0 piece is a Lie algebra by assumption.

  Example
    A = random(2, ea24.appendage)
    B = random(2, ea24.appendage)
    ea24.bracket(A,B) + ea24.bracket(B,A)
    ea24.ad(ea24.bracket(A,B)) - ea24.bracket(ea24.ad(A),ea24.ad(B))
  Text
    For both points in grade 1 we see the axioms hold at least for random elements.

  Example
    A = makeTraceless random(QQ^4,QQ^4)
    B = random(2, ea24.appendage)
    ea24.bracket(A,B) + ea24.bracket(B,A)
    ea24.ad(ea24.bracket(A,B)) - ea24.bracket(ea24.ad(A),ea24.ad(B))
  Text
    For a point in grade 0 and a point in grade 1 we see the axioms hold.
    caveat: It's important to make the matrix traceless, otherwise the jacobi identity doesn't work.

  Example
    K = ea24.KillingMatrix()
    rank K
  Text
    The Killing matrix is \(21 \times 21\) and non-degenerate. The only possibility is \(\mathfrak{sp}_6\).
    One checks that the Killing matrix has a full set of real eigenvectors, so the isomorphism of \(\mathfrak{a}\) and \(\mathfrak{sp}_6\) holds over the real numbers.
  Example
   toList eigenvalues K 

  Example
    ea36 = buildAlgebra(3,6,QQ)
  Text
    Let's try a slightly larger example.
  Example
    printWidth = 200
    A = ea36.ad first ea36.bases#1
  Text
    Produces the \(55 \times 55\) adjoint matrix associated to the first basis vector of \(\mathfra{a}_1\), and computes the ranks of the blocks for each power.
  Example
    ea36.prettyBlockRanks A

  Text
    This computes the ranks of the blocks for each power of the matrix. The blocks are determined by the dimensions of the graded pieces of the algebra.

///

doc ///

Key
  getDiagonal

Headline
  Extract the diagonal of a matrix

Usage
  v = getDiagonal(A)

Inputs
  A:Matrix
Outputs
  v:List

Description
  Text
    Extract the diagonal of a matrix
  Example
    A = random(QQ^4,QQ^4)
    v = getDiagonal A

///

doc ///
Key
  makeTraceless

Headline
  Project matrix to the traceless matrices.

Usage
  Ap = makeTraceless(A)

Inputs
  A:Matrix
Outputs
  Ap:Matrix

Description
  Text
    Project matrix to the traceless matrices.
  Example
    A = random(QQ^4,QQ^4)
    Ap = makeTraceless A


///

doc ///
Key
  appendage

Headline
  a placeholder for the object (exterior algebra) added on to the Lie algebra by buildAlgebra

Usage
  extensionAlgebra.appendage

Description
  Text
    Exporting this symbol gives the ring a name that the user can see when, for instance, matrices are constructed between modules over this ring

  Example
    extensionAlg = buildAlgebra(3,6,e,QQ);
    gens extensionAlg.appendage
    e_0*e_1

  Text
    This is the exterior algebra.
SeeAlso
  bracket
  star
///

doc ///
Key
  LieAlgebra

Headline
  a placeholder for the base Lie algebra

Usage
  extensionAlgebra.LieAlgebra

Description
  Text
    Exporting this symbol gives the ring a name that the user can see when, for instance, matrices are constructed between modules over this ring

  Example
    extensionAlg = buildAlgebra(3,6,e,QQ);
    gens extensionAlg.LieAlgebra

  Text
    This is the underlying matrix Lie algebra.

  Example
    extensionAlg.bases#0

  Text
    This is another way to find the basis of the Lie algebra as it is the 0-graded piece of the Extension Algebra


SeeAlso
  bracket
  bases
///

doc ///
Key
  bracket

Headline
  Compute products in an ExteriorExtension

Description
  Text
    The bracket of two elements in the Exterior Extension.
    This is a method function that accepts pairs from any part of the ExteriorExtension
  Example
    ea = buildAlgebra(2,4,e,QQ);
    A = first ea.bases#0
    B = last ea.bases#1
    C = ea.bracket(A,B)



///

doc ///
Key
  ad

Headline
  Constructs the standard matrix representation of the adjoint operator

Description
  Text
    The matrices constructed by this can get very large.

  Example
    ea = buildAlgebra(3,7,e,QQ);
    A = ea.ad(first ea.bases#1);
    rank A

  Text
    This rank is an invariant
SeeAlso
  ranks
  traces
  blockRanks
  prettyBlockRanks
  getBlock
///

doc ///
Key
  ranks

Headline
  Compute the ranks of powers of a matrix

Description
  Text
    This is what you do:

  Example
    ea = buildAlgebra(3,6,QQ);
    A = ea.ad(first ea.bases#1);
    ea.ranks A

  Text
    The list outputs the rank of each power. Thes are invariants of the element x in ad(x).
///

doc ///
Key
  traces

Headline
  Compute the traces of powers of a matrix

Description
  Text
    This is what you do:

  Example
    ea = buildAlgebra(3,6,QQ);
    A = ea.ad(first ea.bases#1);
    ea.traces A

  Text
    The list outputs the trace of each power until the power ranks stabilize. Thes are invariants of the element x in ad(x).
///

doc ///
Key
  KillingMatrix

Headline
  Constructs the Killing matrix of the ExteriorExtension

Description
  Text
    The matrices constructed by this can get very large, and take a long time to compute. So we store this object as a function that we call with no input so that we don't compute it if it is not required.

  Example
    PrintWidth = 400;
    ea = buildAlgebra(3,6,QQ);
    K = ea.KillingMatrix()
    rank K

  Text
    This rank is an invariant of the algebra.
///

doc ///
Key
  star

Headline
  The Hodge star in an exterior algebra

Description
  Text
    The Hodge star works like this:

  Example
    ea = buildAlgebra(3,6,e,QQ);
    ea.star(first ea.bases#1)

  Text
    This is the exterior algebra. {\tt star} is the Hodge dual.
///


doc ///
Key
  getBlock

Headline
  Extract a block of the matrix representation of an adjoint operator for ExteriorExtensions

Description
  Text
    The blocks get extracted based on their grade
    -- Input:
    -- integers i,j, and matrix GT
    -- Output:
    -- matrix (the i,j block of GT (indices refer to the graded pieces)

  Example
    ea = buildAlgebra(3,6,e,QQ);
    A = ea.ad(first ea.bases#1);
    printWidth = 300;
    ea.getBlock(1,1,A)
    ea.getBlock(1,0,A)

  Text
    This extracts blocks of the operator. The sizes are determined by the graded pieces of the algebra.
///

doc ///
Key
  blockRanks

Headline
  Computes a list of ranks of blocks for each power of a matrix representation of an adjoint operator for ExteriorExtensions

Description
  Text
    -- Input:
    -- matrix mat
    -- Output:
    -- table of ranks of blocks of powers of mat

  Example
    ea = buildAlgebra(3,6,e,QQ);
    A = ea.ad(first ea.bases#1);
    ea.blockRanks(A)

  Text
    This computes a list of ranks of blocks for each power of a matrix representation of an adjoint operator for ExteriorExtensions
SeeAlso
  prettyBlockRanks
///

doc ///
Key
  prettyBlockRanks

Headline
  same as blockRanks, but prettier

Description
  Text
    -- Input:
    -- matrix mat
    -- Output:
    -- labeled netList table of ranks of blocks of powers of mat

  Example
    ea = buildAlgebra(3,6,e,QQ);
    A = ea.ad(first ea.bases#1);
    ea.prettyBlockRanks(A)

  Text
    This computes a list of ranks of blocks for each power of a matrix representation of an adjoint operator for ExteriorExtensions and displayes it as a pretty table.

SeeAlso
  blockRanks
///

doc ///
Key
  findGrade

Headline
  Find which graded piece of the algebra an element is in

Description
  Text
    Let's build a 7-graded algebra and find the grade for several elements

  Example
    extensionAlg = buildAlgebra(3,7);
    E = extensionAlg.appendage;
    extensionAlg.findGrade (E_0*E_1)
    extensionAlg.findGrade (E_0*E_1*E_2*E_3)

///

doc ///
Key
  bases

Headline
  gives a list of the bases of the different graded pieces of the ExteriorExtension

Description
  Text
    Let's build a 7-graded algebra and see the bases of each piece

  Example
    extensionAlg = buildAlgebra(3,7);
    extensionAlg.bases#0
    extensionAlg.bases#1
    extensionAlg.bases#3

///

doc ///
Key
  LieAlg2Matrix

Headline
  Converts from the LieAlgebra to Matrix form (with the standard basis)

Description
  Text
    Let's build a 7-graded algebra and see the bases of each piece and see the elements of the (symbolic) Lie algebra get converted to matrices

  Example
    ea = buildAlgebra(3,7,QQ);
    sln = ea.LieAlgebra;
    (gens sln)#0
    ea.LieAlg2Matrix (gens ea.LieAlgebra)#0

///


doc ///
Key
  matrix2LieAlg

Headline
  Converts from Matrix form to the LieAlgebra (with the standard basis)

Description
  Text
    Let's build a 7-graded algebra and see the bases of each piece getting converted to the symbolic ements in the Lie algebra.

  Example
    ea = buildAlgebra(3,7,QQ);
    ea.bases#0#0
    sln = ea.LieAlgebra
    ea.matrix2LieAlg (ea.bases#0#0)
    ea.bases#0#8
    ea.matrix2LieAlg (ea.bases#0#8)
  Text
    If you don't name the Lie algebra something it has an annoying printout.
///

end
restart
loadPackage"ExteriorExtensions"
viewHelp"ExteriorExtensions"
ea24 = buildAlgebra(2,4,e,QQ)
A = ea24.ad(e_0*e_1 + e_2*e_3)
round\ toList eigenvalues A
rank A

B = ea24.ad(e_0*e_2 + e_1*e_3);
0*ea24.bracket(A,B)== ea24.bracket(A,B)

ea24.bracket(A, ea24.ad(e_0*e_1))
 ea24.prettyBlockRanks A

B = ea24.ad(e_0*e_2 + e_1*e_3);
0*ea24.bracket(A,B)== ea24.bracket(A,B)

p = e_0*e_1 + e_2*e_3
q = e_0*e_2 + e_1*e_3
ea24.bracket(e_0*e_1 + e_2*e_3,e_0*e_2 + e_1*e_3)
ea24.bracket(ea24.ad(p),ea24.ad(q))
ea24.ad(ea24.bracket(p,q))

L = apply(ea24.bases#1 , xx-> sub( ea24.bracket( xx,p), QQ))
R = QQ[x_0.. x_5]
decompose ideal flatten entries sum(6, i-> sub(L_i, R)*x_i)
first ea24.bases#1 + last ea24.bases#1

restart

loadPackage"ExteriorExtensions"
ea48 = buildAlgebra(4,8,e,QQ);
    A = makeTraceless random(QQ^8,QQ^8);
    B = makeTraceless random(QQ^8,QQ^8);
    ea48.bracket(A,B) + ea48.bracket(B,A)
    ea48.ad(ea48.bracket(A,B)) - ea48.bracket(ea48.ad(A),ea48.ad(B))

    a = random(4, ea48.appendage)
    b = random(4, ea48.appendage)
    ea48.bracket(a,b) + ea48.bracket(b,a)
    ea48.ad(ea48.bracket(a,b)) - ea48.bracket(ea48.ad(a),ea48.ad(b))

    ea48.bracket(A,b) + ea48.bracket(b,A)
    ea48.ad(ea48.bracket(A,b)) - ea48.bracket(ea48.ad(A),ea48.ad(b))
time K = ea48.KillingMatrix()
rank K

matrix apply(7, i-> apply(7, j-> 2*K_(i,j)/K_(j,j)))
K - transpose K -- symmetric
rank K  -- non-degenerate
kev = toList eigenvalues K
#kev
time stm0 =  for xx in  ea48.bases#0 list ea48.ad(xx);
time stm1 =  for xx in  ea48.bases#1 list ea48.ad(xx);
unique apply(stm0, xx ->  source xx)
unique apply(stm0, xx ->  target xx)
M0 = matrix apply(stm0, xx-> apply(stm0, yy->  trace(xx*yy)))
M01 = matrix apply(stm0, xx-> apply(stm1, yy->  trace(xx*yy)))
M1 = matrix apply(stm1, xx-> apply(stm1, yy->  trace(xx*yy)))
eigenvalues M1

-- find a cartan subalgebra? It's strange that if you pick the cartan in sl_8, perhaps the roots have different angles than if you pick a cartan in the other part?
apply( ea48.bases#1, xx-> apply( ea48.bases#1, yy-> ea48.bracket(xx,yy)))

time stm1 =  for xx in  ea48.bases#1 list ea48.ad(xx);
--- maximal abelian subalgebra such that the adjoint operators are diagonalizable. 
L = stm1_(toList (0..8));
 apply( L, xx-> apply( L, yy-> ea48.bracket(xx,yy) ))
apply(9, i-> eigenvalues L#i) -- these are all nilpotent!
Ap = ea48.ad(first ea48.bases#1);
 for xx in eigenvalues Ap list if not round(abs(xx)) ==0 then xx else continue
rank Ap

list2E = L-> sum(L, l-> product(l, i-> e_(i-1)))

a0 = list2E {{1,2,3,4},{5,6,7,8}}
A0 = ea48.ad(a0);
# for xx in eigenvalues A0 list if not round(abs(xx)) ==0 then xx else continue
rank A0

-- for examples
restart
loadPackage"ExteriorExtensions"
ea48 = buildAlgebra(4,8,e,QQ);

list2E = L-> sum(L, l-> product(l, i-> e_(i-1)))
aa = {{{1,2,3,4},{5,6,7,8}}, {{1,3,5,7},{6,8,2,4}},{{1,5,6,2},{8,4,7,3}},
{{1,6,8,3},{4,7,5,2}},{{1,8,4,5},{7,2,6,3}},{{1,4,7,6},{2,3,8,5}},{{1,7,2,8},{3,5,4,6}}}

for i to length(aa)-1 do(
adList_i = ea48.ad(list2E aa_i);
print(# for xx in eigenvalues adList_i list if not round(abs(xx)) ==0 then xx else continue,rank adList_i);
)

netList apply(7, i-> apply(7, j-> ea48.bracket(adList_i,adList_j) ))


    A = makeTraceless random(QQ^8,QQ^8);
    B = makeTraceless random(QQ^8,QQ^8);
    ea48.bracket(A,B) + ea48.bracket(B,A)
    ea48.ad(ea48.bracket(A,B)) - ea48.bracket(ea48.ad(A),ea48.ad(B))

    a = random(4, ea48.appendage);
    b = random(4, ea48.appendage);
    ea48.bracket(a,b) + ea48.bracket(b,a)
    ea48.ad(ea48.bracket(a,b)) - ea48.bracket(ea48.ad(a),ea48.ad(b))

    ea48.bracket(A,b) + ea48.bracket(b,A)
    ea48.ad(ea48.bracket(A,b)) - ea48.bracket(ea48.ad(A),ea48.ad(b))



time stm0 =  for xx in  ea48.bases#0 list ea48.ad(xx);
L0 = stm0_(toList (0..6));
 apply( L0, xx-> apply( L0, yy-> ea48.bracket(xx,yy) ))

L0 = stm0_(toList (0..7));
netList apply( L0, xx-> apply( L0, yy-> ea48.bracket(xx,yy) == 0 ))
time K = ea48.KillingMatrix()
rank K

restart
loadPackage("ExteriorExtensions")
    ea = buildAlgebra(3,9)
    E = ea.appendage
    A = makeTraceless random(QQ^9,QQ^9);
    B = makeTraceless random(QQ^9,QQ^9);
    ea.bracket(A,B) + ea.bracket(B,A)
    ea.ad(ea.bracket(A,B)) -ea.bracket(ea.ad(A),ea.ad(B)) 

   A = makeTraceless random(QQ^9,QQ^9);
   B = random(3, E);
   ea.bracket(A,B) + ea.bracket(B,A)
   t1 =    ea.ad(ea.bracket(A,B));
   t2 =  ea.bracket(ea.ad(A),ea.ad(B));
   t1-t2   -- gives zero! 
   A = makeTraceless random(QQ^9,QQ^9);
   B = random(6, E);
   ea.bracket(A,B) + ea.bracket(B,A)
   ea.ad(ea.bracket(A,B)) - ea.bracket(ea.ad(A),ea.ad(B)) -- gives zero!
   A = random(3, E);
   B = random(6, E);
   ea.bracket(A,B) + ea.bracket(B,A) 
   t1 =    ea.ad(ea.bracket(A,B));
   t2 =  ea.bracket(ea.ad(A),ea.ad(B)); 
   rank(t1-t2) -- gives zero!
   A = makeTraceless random(QQ^9,QQ^9)
   pt = random(3, E);
   ea.bracket(A, ea.star(pt )) + ea.star ea.bracket(transpose A, pt) -- checks equations 2.5 and 2.6 from Vinberg-Elashvili
   pt = E_0*E_1*E_2; tmp  = ea.bracket(pt, ea.star(pt)) 
   ea.bracket(tmp, pt) 


